Cross Sections for Leptophobic Topcolor Z' decaying to top-antitop

We present numerical calculations of the production cross section of a heavy Z' resonance in hadron-hadron collisions with subsequent decay into top-antitop pairs. In particular, we consider the leptophobic topcolor Z' discussed under Model IV of hep-ph/9911288 which has predicted cross sections large enough to be experimentally accessible at the Fermilab Tevatron and the Large Hadron Collider at CERN. This article presents an updated calculation valid for the Tevatron and all proposed LHC collision energies. Cross sections are presented for various Z' widths, in p-pbar collisions at \sqrt{s}=2 TeV, and in p-p collisions at \sqrt{s}=7, 8, 10 and 14 TeV.

==> xsecZprime.f <==
******************************************************
* Fortran code to calculate sigma(Z')B(Z'->ttbar)
* for a leptophobic, topophyllic Z'
* (contribution of only FIRST generation quarks
*  has been considered.)
*
* Note: this code uses the LHAPDF. So users require 
*       to download LHAPDF and install it before 
*       running this code, using instructions at:
*       http://projects.hepforge.org/lhapdf
*
*
*                       R. Harris, S. Jain (2011)
******************************************************
 
c... main routine...
 
      implicit none
      integer icollision
      double precision root_s, mtop, m_0
      double precision m_z, gamma_z, mtt_min, mtt_max, sigma

c     for p-p collisions (LHC), use icollision = 1
      icollision = 1
c     for p-pbar collisions (Tevatron), use icollision = 0
c      icollision = 0

      root_s  = 7000.D0
      mtop = 172.5D0

      m_z = 400.0D0
      gamma_z = 0.012D0 * m_z 

      m_0 = 2.0D0*mtop 
      mtt_min = m_0
      mtt_max = root_s
c     Use following values for large widths (eg.: gamma_z = 10% m_z)
c      mtt_min = m_z - 3.0*gamma_z   
c      mtt_max = m_z + 3.0*gamma_z

      call xsec(m_z, gamma_z, mtt_min, mtt_max,
     &           mtop, root_s, icollision, sigma) 
      print*, "sigma = ", sigma
      
      end
      
c... sub-routine routine...
      
      subroutine xsec(m_z, gamma_z, mtt_min, mtt_max,
     &                 mtop, root_s, icollision, sigma)

      implicit none
      
      integer nprime
      integer icollision

      double precision alfa, pi, root_s, m_z, ch, gamma_z
      double precision mtop, m_0, s, cw
      
      integer i, j, nshots
      
      double precision sigma, x1, x2, xi_1, xi_2, hat_s
      double precision y, y_max, y_min
      double precision z, wt
      double precision energy, momentum, beta
      
      real rndm
      
      double precision u_or_d, w(2)
      double precision u1, ub1, u2, ub2, d1, db1, d2, db2
      double precision pdf_u, pdf_d
      double precision oneshot, t(2)
      
      double precision dxpdf(-6:6), dx, dscale, alphs, alphas2
      double precision mtt, mtt_min, mtt_max
            
      character pdfname*100
      
c     Constants:
      
      alfa    = 1.D0 / 129.0D0
      pi      = acos(-1.D0)
      cw = 0.768D0
      
      s       = root_s**2
      
      ch = gamma_z * 8.D0* cw / (alfa*m_z*
     >     (dsqrt(1-4.D0*mtop**2/(m_z**2))*
     >     (2.D0 + 4.D0*mtop**2/(m_z**2)) +4.D0))
      
c---------------------------------------------------------

c     Choice of the set for the parton density function: CTEQ4L      
c     (cteq6ll.LHpdf: LO evolution with LO alpha_s)
      pdfname='cteq6ll.LHpdf'

      call InitPDFsetByName(pdfname)
c     index 0 is for the "best fit" pdf (see manual.ps)
      call InitPDF(0)
      
c----------------------------------------------------------

c     Initialization for MC integration
      
      nshots = 1000000
      
c-----------------------------------------------------------
      
      sigma = 0.0D0
      
c     Integration starts:
      
      do 200 i = 1,nshots
         
c     random numbers:

         x1        = dble(rndm(0))
         x2        = dble(rndm(0))
         
c         print*, x1, x2
         
         mtt = mtt_min + (mtt_max - mtt_min) * x1 
         hat_s = mtt**2
         
         y_max = log(root_s/mtt)
         y_min = - log(root_s/mtt)
         
         if (y_min.lt.-5.0D0) y_min = -5.0D0
         if (y_max.gt.5.0D0) y_max = 5.0D0
         
         y = y_min + ( y_max - y_min ) * x2 
         
         xi_1      = mtt*exp(y)/root_s 
         
         if (xi_1.le.1e-9.or.xi_1.ge.0.999999999) goto 99

         xi_2 = mtt*exp(-y)/root_s 

c     "wt" is overall common factor  :
         
         z    = hat_s -  m_z**2
         beta = dsqrt(1.D0 - (2.0D0*mtop/m_z)**2)
         
         do 100 j=1,2
            
c  Contribution of only first generation quarks (u & d)

            IF (j.eq.1) then
               
c     u_or_d is 2 for u-quark and 1 for d-quark
               
               u_or_d  = 2.0D0
               
            ELSE
               
               u_or_d = 1.0D0
               
            ENDIF           

            w(j) = u_or_d * ( 
     >           beta * ( 1.0D0 + (1.0D0/3.0D0)*beta**2 )
     >           * 2.0D0 +
     >           beta * ( 1.0D0 - beta**2 )
     >           )
            
 100   continue
c----------------------------------------------------------------------
c     parton distribution functions
       
       dscale   = mtt / 2.0D0 
       dx       = xi_1
       call evolvePDF(dx, dscale, dxpdf)
       u1       = dxpdf(2) / xi_1
       ub1      = dxpdf(-2) / xi_1
       d1       = dxpdf(1) / xi_1
       db1      = dxpdf(-1) / xi_1
       
       dx       = xi_2
       call evolvePDF(dx, dscale, dxpdf)
       u2       = dxpdf(2) / xi_2
       ub2      = dxpdf(-2) / xi_2
       d2       = dxpdf(1) / xi_2
       db2      = dxpdf(-1) / xi_2
       
c     alphs = alphasPDF(dscale)

c     Contribution of u- and d-quarks folded with their luminosities

       wt = (0.25D0 * pi * alfa**2 * ch*ch 
     >      * 2.0D0*mtt * (mtt_max - mtt_min)*(y_max - y_min)
     >      * hat_s ) 
     >      / ( s* (z**2 + hat_s*gamma_z*gamma_z)*16.0D0*cw*cw )
       
       w(1) = wt*w(1)
       w(2) = wt*w(2)
       
c      for p-p collisions (LHC)
       IF (icollision.eq.1) THEN
          pdf_u = (u1 * ub2  + ub1 * u2 ) * w(1)
          pdf_d = (d1 * db2  + db1 * d2 ) * w(2)
       ENDIF

c      for p-pbar collisions (Tevatron)
       IF (icollision.eq.0) THEN
           pdf_u = (u1 * u2  + ub1 * ub2 ) * w(1)
           pdf_d = (d1 * d2  + db1 * db2 ) * w(2)
       ENDIF

c     ------------------------------------------------------------
c     one-shot integral for u and d (in PICOBARNS) :
       
       oneshot = (pdf_u  + pdf_d ) * 0.389D9
       
       sigma = sigma + oneshot

 200  continue
      
c     ------------------------------------------------------------
c     Output : average over one-shot integrals:
      
      sigma = sigma / dble(nshots)
      
c     --------------------------------------------------------------
      
      return
 99   end


